UXAgent: A System for Simulating Usability Testing of Web Design with LLM Agents

Usability testing is a fundamental research method that user experience (UX) researchers use to evaluate and iterate their new designs. But what about evaluating and iterating the usability testing study design itself? Recent advances in Large Language Model-simulated Agent (LLM Agent) research inspired us to design UXAgent to support UX researchers in evaluating and iterating their study design before they conduct the real human-subject study. Our system features a Persona Generator module, an LLM Agent module, and a Universal Browser Connector module to automatically generate thousands of simulated users and to interactively test the target website. The system also provides a Result Viewer Interface so that the UX researchers can easily review and analyze the generated qualitative (e.g., agents' post-study surveys) and quantitative data (e.g., agents' interaction logs), or even interview agents directly. Through a heuristic evaluation with 16 UX researchers, participants praised the innovation of our system but also expressed concerns about the future of LLM Agent usage in UX studies.

==> diagram.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 66,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'Strongly disagree': [0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0], 'Somewhat disagree': [1, 0, 2, 1, 1, 1, 0, 1, 0, 0, 1, 1], 'Neither agree nor disagree': [3, 0, 2, 3, 1, 1, 3, 0, 3, 0, 2, 0], 'Somewhat agree': [1, 3, 1, 1, 1, 3, 1, 4, 1, 1, 1, 2], 'Strongly agree': [0, 1, 0, 0, 2, 0, 1, 0, 1, 3, 1, 2]}\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# Example data: Percentage of responses for each condition and response category\n",
    "\"\"\"\n",
    "before:\n",
    "0\t0\t0\t0\t0\t0\n",
    "1\t2\t1\t0\t0\t1\n",
    "3\t2\t1\t3\t3\t2\n",
    "1\t1\t1\t1\t1\t1\n",
    "0\t0\t2\t1\t1\t1\n",
    "\n",
    "after:\n",
    "1\t0\t0\t0\t1\t0\n",
    "0\t1\t1\t1\t0\t1\n",
    "0\t3\t1\t0\t0\t0\n",
    "3\t1\t3\t4\t1\t2\n",
    "1\t0\t0\t0\t3\t2\n",
    "\"\"\"\n",
    "before = [\n",
    "    [\n",
    "        0,0,0,0,0,0,\n",
    "    ],\n",
    "    [\n",
    "        1,2,1,0,0,1,\n",
    "    ],\n",
    "    [\n",
    "        3,2,1,3,3,2,\n",
    "    ],\n",
    "    [\n",
    "        1,1,1,1,1,1,\n",
    "    ],\n",
    "    [\n",
    "        0,0,2,1,1,1,\n",
    "    ],\n",
    "]\n",
    "\n",
    "after = [\n",
    "    [\n",
    "        1,0,0,0,1,0,\n",
    "    ],\n",
    "    [\n",
    "        0,1,1,1,0,1,\n",
    "    ],\n",
    "    [\n",
    "        0,3,1,0,0,0,\n",
    "    ],\n",
    "    [\n",
    "        3,1,3,4,1,2,\n",
    "    ],\n",
    "    [\n",
    "        1,0,0,0,3,2,\n",
    "    ],\n",
    "]\n",
    "\n",
    "dd = []\n",
    "for i,j in zip(before, after):\n",
    "    ddd = []\n",
    "    for a,b in zip(i,j):\n",
    "        ddd.append(a)\n",
    "        ddd.append(b)\n",
    "    dd.append(ddd)\n",
    "data = {\n",
    "    \"Strongly disagree\": dd[0],\n",
    "    \"Somewhat disagree\": dd[1], \n",
    "    \"Neither agree nor disagree\": dd[2],\n",
    "    \"Somewhat agree\": dd[3],\n",
    "    \"Strongly agree\": dd[4],\n",
    "}\n",
    "\n",
    "print(data)\n",
    "# Index: labels of the rows (e.g., 'Before', 'Synchronous', 'After')\n",
    "\n",
    "df = pd.DataFrame(\n",
    "    data,\n",
    "    index= [\n",
    "            \"before -- trustworthy\",\n",
    "            \"after -- trustworthy\",\n",
    "            \"before -- accurate\",\n",
    "            \"after -- accurate\",\n",
    "            \"before -- helpful\",\n",
    "            \"after -- helpful\",\n",
    "            \"before -- insightful\",\n",
    "            \"after -- insightful\",\n",
    "            \"before -- clear\",\n",
    "            \"after -- clear\",\n",
    "            \"before -- easy to comprehend\",\n",
    "            \"after -- easy to comprehend\",\n",
    "        ]\n",
    ")\n",
    "\n",
    "df = df.iloc[::-1]\n",
    "# Combine condition and question to create a single index for plotting\n",
    "# df.index = df.index.map(lambda x: f\"{x[0]} - {x[1]}\")\n",
    "\n",
    "bias =     df[\"Strongly disagree\"] \\\n",
    "    + df[\"Somewhat disagree\"] \\\n",
    "   + df[\"Neither agree nor disagree\"] / 2\n",
    "\n",
    "\n",
    "df_cumsum = df.cumsum(axis=1)\n",
    "\n",
    "# Plotting the diverging stacked bar chart\n",
    "fig, ax = plt.subplots(figsize=(10, 6))\n",
    "\n",
    "# Set colors for each category\n",
    "colors = [\"#1f77b4\", \"#aec7e8\", \"#e2e2e2\", \"#ffbb78\", \"#ff7f0e\"]\n",
    "\n",
    "# Cumulative sums for the baseline of each bar segment\n",
    "# print(df_cumsum)\n",
    "\n",
    "bars = []\n",
    "# Plot each segment as a filled bar\n",
    "for i, col in enumerate(df.columns):\n",
    "    bar = ax.barh(df.index, df[col], color=colors[i], left=df_cumsum[col] - df[col] - bias, height=0.5)\n",
    "    bars.append(bar)\n",
    "\n",
    "    # Add a label to each bar\n",
    "    for j in range(len(df.index)):\n",
    "        # The x position for the label should be the center of the bar\n",
    "        label_x = df_cumsum[col].iloc[j] - (df[col].iloc[j] / 2) - bias.iloc[j]\n",
    "        # if is zero, then don't show\n",
    "        if df[col].iloc[j] == 0:\n",
    "            continue\n",
    "        # Show label with absolute value for the length of the bar\n",
    "        ax.text(\n",
    "            label_x,\n",
    "            j,\n",
    "            f\"{abs(df[col].iloc[j]):.1f}%\",\n",
    "            va=\"center\",\n",
    "            ha=\"center\",\n",
    "            color=\"black\",\n",
    "        )\n",
    "\n",
    "# Set labels and title\n",
    "ax.set_xlabel(\"Percentage\")\n",
    "ax.set_title(\"Participant's perception of the usage of LLM in user studies\")\n",
    "# ax.set_yticks([])\n",
    "# ax.set_yticklabels([])\n",
    "ax.set_xticks([])\n",
    "ax.set_xticklabels([])\n",
    "# Add vertical grid lines\n",
    "# ax.axvline(0, color=\"black\", linewidth=0.5, label=\"Neutral\")\n",
    "\n",
    "# # Adjust y-ticks\n",
    "# ax.set_yticks(np.arange(len(df.index)))\n",
    "# ax.set_yticklabels(df.index)\n",
    "\n",
    "# Show the legend\n",
    "ax.legend(bars, df.columns, loc=\"lower right\")\n",
    "\n",
    "# Show the plot\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"figures/diagram.pdf\")\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Strongly disagree</th>\n",
       "      <th>Somewhat disagree</th>\n",
       "      <th>Neither agree nor disagree</th>\n",
       "      <th>Somewhat agree</th>\n",
       "      <th>Strongly agree</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>after -- easy to comprehend</th>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>before -- easy to comprehend</th>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>after -- clear</th>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "      <td>3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>before -- clear</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>3</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>after -- insightful</th>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>before -- insightful</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>3</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>after -- helpful</th>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>before -- helpful</th>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>1</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>after -- accurate</th>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "      <td>3</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>before -- accurate</th>\n",
       "      <td>0</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>after -- trustworthy</th>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>3</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>before -- trustworthy</th>\n",
       "      <td>0</td>\n",
       "      <td>1</td>\n",
       "      <td>3</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                              Strongly disagree  Somewhat disagree   \n",
       "after -- easy to comprehend                   0                  1  \\\n",
       "before -- easy to comprehend                  0                  1   \n",
       "after -- clear                                1                  0   \n",
       "before -- clear                               0                  0   \n",
       "after -- insightful                           0                  1   \n",
       "before -- insightful                          0                  0   \n",
       "after -- helpful                              0                  1   \n",
       "before -- helpful                             0                  1   \n",
       "after -- accurate                             0                  1   \n",
       "before -- accurate                            0                  2   \n",
       "after -- trustworthy                          1                  0   \n",
       "before -- trustworthy                         0                  1   \n",
       "\n",
       "                              Neither agree nor disagree  Somewhat agree   \n",
       "after -- easy to comprehend                            0               2  \\\n",
       "before -- easy to comprehend                           2               1   \n",
       "after -- clear                                         0               1   \n",
       "before -- clear                                        3               1   \n",
       "after -- insightful                                    0               4   \n",
       "before -- insightful                                   3               1   \n",
       "after -- helpful                                       1               3   \n",
       "before -- helpful                                      1               1   \n",
       "after -- accurate                                      3               1   \n",
       "before -- accurate                                     2               1   \n",
       "after -- trustworthy                                   0               3   \n",
       "before -- trustworthy                                  3               1   \n",
       "\n",
       "                              Strongly agree  \n",
       "after -- easy to comprehend                2  \n",
       "before -- easy to comprehend               1  \n",
       "after -- clear                             3  \n",
       "before -- clear                            1  \n",
       "after -- insightful                        0  \n",
       "before -- insightful                       1  \n",
       "after -- helpful                           0  \n",
       "before -- helpful                          2  \n",
       "after -- accurate                          0  \n",
       "before -- accurate                         0  \n",
       "after -- trustworthy                       1  \n",
       "before -- trustworthy                      0  "
      ]
     },
     "execution_count": 65,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df.iloc[::-1]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

